What Face and Body Shapes Can Tell About Height

Recovering a person's height from a single image is important for virtual garment fitting, autonomous driving and surveillance, however, it is also very challenging due to the absence of absolute scale information. We tackle the rarely addressed case, where camera parameters and scene geometry is unknown. To nevertheless resolve the inherent scale ambiguity, we infer height from statistics that are intrinsic to human anatomy and can be estimated from images directly, such as articulated pose, bone length proportions, and facial features. Our contribution is twofold. First, we experiment with different machine learning models to capture the relation between image content and human height. Second, we show that performance is predominantly limited by dataset size and create a new dataset that is three magnitudes larger, by mining explicit height labels and propagating them to additional images through face recognition and assignment consistency. Our evaluation shows that monocular height estimation is possible with a MAE of 5.56cm.

==> cleanup_commentsInTex.sh <==
#!/bin/bash
# sed - i means in place operation
for f in `find ./ -name "*.tex"` ; do
	echo "replace %* in $f with single %"
	sed -i -e 's/\\%/DUMMY_PERCENT/g' $f
	sed -i -e 's/%\(.*\)$/%/g' $f
	sed -i -e 's/DUMMY_PERCENT/\\%MMY_PERCENT/g' $f #somehow this only works for strings of same length
	sed -i -e 's/MMY_PERCENT//g' $f # completely removing works though ;)
done

wait ${!}
# cleanup axillary
for f in `find ./ -name "*.tex-e"` ; do
	echo "removing $f"
	rm $f
done

==> cleanup_unusedFiles.py <==
import os
from glob import glob
import IPython
import shutil

SEARCHPATH="./"
top_files = ["top.tex"]
extensions = ['jpg','off','obj','png','log','loglog','pdf','dpth','dep','bat','fig','m','pdn','motion','txt','tex','xlsx','csv','ai','svg']
folder_list = [x for x in os.walk(SEARCHPATH)] #  if x.split('.')[-1] in extensions

# remove .svn folders
for root, subFolders, files in os.walk(SEARCHPATH):
    if '.svn' in subFolders:
        shutil.rmtree(os.path.join(root,'.svn'))
        
# get all relevan files
file_list = []
for folder in folder_list:
	path = folder[0]
	for file in folder[2]:
		if file.split('.')[-1] in extensions:
			file_list.append(os.path.join(path,file))


# read and preprocess log files
log_file_stack = ""
for file in file_list:
    if file.split('.')[-1] == 'log' or file.split('.')[-1] == 'tex' or file.split('/')[-1] in top_files:
        with open(file, "r") as f:
            try:
                log = f.read() # read everything in the file
                log.replace('\n\r','')
                log.replace('\n','')
                log_file_stack += log
            except UnicodeDecodeError:
                print("Can't open file {}, possibly because of file encoding??".format(file))
                exit()
#		print("Replacing newlines in {} ({})".format(file,file.split('/')[-1]))

# search for unreferenced files
for file in file_list:
    file_path_non_relative = file[2:]
    # file_path_non_relative = ".".join( file_path_non_relative.split('.')[:-1] ) remove ending
    print('file_path_non_relative',file_path_non_relative)
    if log_file_stack.find(file_path_non_relative)<0:
        print("No reference for {}, deleting".format(file))
        os.remove(file)

for file in file_list:
	file_path_non_relative = file[2:]
	#if log_file_stack.find(file_path_non_relative)>=0:
	#	print("Reference for {}".format(file))

# remove empty folders
def removeEmptyFolders(path, removeRoot=True):
  'Function to remove empty folders'
  if not os.path.isdir(path):
    print('{} is not a dir'.format(path))
    return

  # remove empty subfolders
  files = os.listdir(path)
  if len(files):
    for f in files:
      fullpath = os.path.join(path, f)
      #print('fullpath',fullpath)
      if os.path.isdir(fullpath):
        removeEmptyFolders(fullpath)

  # if folder empty, delete it
  files = os.listdir(path)
  if len(files) == 0 and removeRoot:
    print("Removing empty folder:", path)
    os.rmdir(path)
    
removeEmptyFolders('./',removeRoot=False)

